Ladder Polynomial Neural Networks

Polynomial functions have plenty of useful analytical properties, but they are rarely used as learning models because their function class is considered to be restricted. This work shows that when trained properly polynomial functions can be strong learning models. Particularly this work constructs polynomial feedforward neural networks using the product activation, a new activation function constructed from multiplications. The new neural network is a polynomial function and provides accurate control of its polynomial order. It can be trained by standard training techniques such as batch normalization and dropout. This new feedforward network covers several previous polynomial models as special cases. Compared with common feedforward neural networks, the polynomial feedforward network has closed-form calculations of a few interesting quantities, which are very useful in Bayesian learning. In a series of regression and classification tasks in the empirical study, the proposed model outperforms previous polynomial models.

==> appendix/code/mnist_experiment.py <==
import numpy as np
import os
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

import random 
import datetime
from keras.utils import to_categorical 
from keras.datasets import mnist
from sklearn.model_selection import train_test_split
from keras.callbacks import EarlyStopping
from poly_network import poly_network
from sklearn import preprocessing


from matplotlib.backends.backend_pdf import PdfPages


random_seed = 42
random.seed(random_seed)

class experiment_model():
    
    def __init__(self,name,task,num_classes):
        if (not isinstance(name, str)) or (not isinstance(task, str)):
            raise ValueError('Invalid input, all parameter should be string')
        if(not name in ["poly_network"]):
            raise ValueError('Invalid name')
        if(not task in ["classifier","regressor"]):
            raise ValueError('Invalid task')
            
        self.name = name
        self.task = task
        self.model = None
        self.num_classes = num_classes
        
    def parameterlist(self,layer_num,dec_factor,reg_factor,dropout_list):
        param_list = []
        
        if(self.name in ["poly_network"]):
            for layer in layer_num:
                for dec in dec_factor:
                    for reg in reg_factor:
                        for droprate in dropout_list:
                            param = {}
                            param["layer_num"] = layer
                            param["dec_factor"] = dec
                            param["reg_factor"] = reg
                            param["droprate"] = droprate
                            param_list.append(param)
        return param_list
    
    def fit(self,X,y,param,epochs):
        random_seed = 42
        batch_size = 512
        callbacks = [EarlyStopping(monitor='val_loss', patience=10)]
        validation_ratio = 0.1
        x_train,x_val,y_train,y_val = train_test_split(X, y, test_size=validation_ratio, random_state=random_seed)
        if(self.name in ["poly_network"]):
            attr_num = X.shape[-1]
            model, func_pairs = globals()[self.name](attr_num = attr_num,num_classes = self.num_classes,task = self.task,**param)
            model.fit(x_train, y_train,
                    batch_size=batch_size,
                    epochs=epochs,
                    validation_data=(x_val, y_val),
                    verbose=2,callbacks=callbacks)
            self.model = model
            
            

            return self.model
   
    def evaluate(self,X,y):
        model = self.model
        if self.task == "classifier":
            if(self.name in ["poly_network"]):
                return 1-model.evaluate(X, y, verbose=0)[1]
        elif self.task == "regressor":
            y_pred = model.predict(X)
            return metrics.mean_squared_error(y,y_pred)**0.5
        else:
            raise Exception('No such task: %s' % task)
    
    def model_selection(self, X,y,param_list,epochs):
        random_seed = 42
        validation_ratio = 0.2
        x_train,x_val,y_train,y_val = train_test_split(X, y, test_size=validation_ratio, random_state=random_seed)
        best_performance = np.inf
        best_param = {}
        for param in param_list:
            self.fit(x_train,y_train,param,epochs)
            performance = self.evaluate(X= x_val,y = y_val)
            if(performance < best_performance):
                best_param = param
                best_performance = performance 
        return best_param


def normalization(x_trainval,x_test):
    x_max = np.max(x_trainval,axis = 0)
    x_min = np.min(x_trainval,axis = 0)
    x_range = x_max-x_min
    #for all same feature
    x_allsame = x_range == 0
    #for all zero feature
    x_allzero = np.all([x_max==0,x_min == 0],axis = 0)
    x_range[x_allsame] = x_max[x_allsame]
    x_range[x_allzero] = 1

    x_trainval = (x_trainval-x_min)/x_range
    x_test = (x_test-x_min)/x_range
    return x_trainval,x_test

def datapack(x_trainval,x_test,y_trainval,y_test):
    one_split = {}
    one_split["x_trainval"] = x_trainval
    one_split["x_test"] = x_test
    one_split["y_trainval"] = y_trainval
    one_split["y_test"] = y_test
    return one_split

def datasplit(task,database):
    split_num = 5
    if(database == "mnist"):
        (x_trainval, y_trainval), (x_test, y_test) = mnist.load_data()
        num_classes = 10
        print(y_trainval.shape)

        enc = preprocessing.OneHotEncoder()
        enc.fit(np.reshape(y_trainval, [-1, 1]))
        y_trainval = enc.transform(np.reshape(y_trainval, [-1, 1])).toarray()
        y_test = enc.transform(np.reshape(y_test, [-1, 1])).toarray()

        print(y_trainval.shape)


        d = x_trainval.shape[-1]*x_trainval.shape[-2]
        x_trainval = x_trainval.reshape(x_trainval.shape[0], d)
        x_test = x_test.reshape(x_test.shape[0], d)
        x_trainval = x_trainval.astype('float32')
        x_test = x_test.astype('float32')
        x_trainval = (x_trainval / 255.0) 
        x_test = (x_test / 255.0) 
        splits = []
        splits.append(datapack(x_trainval,x_test,y_trainval,y_test))
        return splits,num_classes

    if not os.path.exists("./dataprocess"):
        raise Exception('can\'t find dataprocess folder')
    if not os.path.isfile("./processed/{}".format(database)):
        if not os.path.isfile("./dataprocess/{}.py".format(database)):
            raise Exception('no dataprocess file! %s' %  database)
        else:
            os.system("python ./dataprocess/{}.py".format(database))
    with open('./processed/{}'.format(database)) as file:
        data = np.loadtxt(file,delimiter=",")
        random.shuffle(data)
        data = np.array(data,dtype='float32')
        x_data = data[:,:-1]
        y_data = data[:,-1]
        num_classes = 1
        if task == "classifier":
            num_classes = int(max(y_data)+1)
            y_data = to_categorical(y_data, num_classes)
    splits = []
    test_ratio = 20
    if(x_data.shape[0]>1000):
        x_trainval,x_test,y_trainval,y_test = train_test_split(x_data, y_data, test_size=validation_ratio, random_state=random_seed)
        splits.append(datapack(x_trainval,x_test,y_trainval,y_test))
        
    else:
        kf = KFold(n_splits=split_num, random_state = random_seed)
        
        for train_index, test_index in kf.split(x_data):
            x_trainval,x_test = x_data[train_index],x_data[test_index]
            y_trainval,y_test = y_data[train_index],y_data[test_index]
            #normalization
            x_trainval,x_test = normalization(x_trainval,x_test)
            splits.append(datapack(x_trainval,x_test,y_trainval,y_test))
    return splits,num_classes


def test(splits, modelname, task,num_classes,config_setting):
    perfomance = []
    for split in splits:
        expmodel = experiment_model(name = modelname,task = task,num_classes=num_classes)
        paramlist = expmodel.parameterlist(**config_setting)
        best_param = expmodel.model_selection(X = split["x_trainval"],y = split["y_trainval"],param_list = paramlist,epochs=20)
        expmodel.fit(split["x_trainval"],split["y_trainval"],best_param, epochs=20)
        perfomance.append(expmodel.evaluate(X = split["x_test"], y = split["y_test"]))
    avg_performance = np.mean(np.array(perfomance))
    std = np.std(np.array(perfomance))
    return avg_performance,std,best_param
# main function 




if __name__ == '__main__':

    outputpath = "./{}".format("classification_experiment")
    if not os.path.exists(outputpath):
        os.makedirs(outputpath)


    ############################################################
    # no changes to this block
    databases = ["mnist"]
    task = "classifier"    
    models = ["poly_network"] # poly_network is the LOPON model
    #############################################################


    config_setting = {}

    # the number of hidden layers
    config_setting["layer_num"] = [5]

    # alpha factor for controling the number of hidden units
    # number of hidden units at layer ell is (alpha ** ell) * (784 - 10) + 10
    config_setting["dec_factor"] = [0.8]

    # dropout rate
    config_setting["dropout_list"] = [0.4]

    # regularization weights 
    config_setting["reg_factor"] = [10**-6,10**-5,10**-4,5*10**-4]


    for database in databases:
        
        with open("{}/{}_result".format(outputpath,database), 'a+') as outputfile:
            splits,num_classes = datasplit(task,database)
            for modelname in models:
                avg_performance,std,best_param = test(splits,modelname,task,num_classes,config_setting)
                if(task == "classifier"):
                    print("{}:error:{}:std:{}:best_model:{}".format(modelname,avg_performance,std,best_param))
                else:
                    print("{}:RMSE:{}:std:{}:best_model:{}".format(modelname,avg_performance,std,best_param))







==> appendix/code/multiply_layer.py <==
import numpy as np
from keras import backend as K
from keras.engine import Layer
from keras.utils import get_custom_objects
import tensorflow as tf
from keras import regularizers



class multiply_layer(Layer):
    def __init__(self,Output_shape,Reg = 0.001,
                 **kwargs):
        """
        :X: the X vector (X_num,)
        """
        if not isinstance(Output_shape, int):
           raise ValueError('Invalid input, Output_shape should be int')
        self.Output_shape = Output_shape
        self.Reg = Reg
        self.debug = []
        super(multiply_layer, self).__init__(**kwargs)
                    
    

    def build(self, input_shape):#should be [(num_h,),(num_x,)]
        if not isinstance(input_shape, list):
            raise ValueError('Invalid input')
        if not len(input_shape) == 2:
            raise ValueError('need accept two tensors as input')
        num_input_h = input_shape[0][-1]
        num_input_x = input_shape[1][-1]
        self.w1_weights = self.add_weight(
            name='w1_weights',
            shape=(self.Output_shape, num_input_h+1),
            initializer='glorot_uniform',
            regularizer=regularizers.l2(self.Reg),
            trainable=True)
        self.w2_weights = self.add_weight(
            name='w2_weights',
            shape=( self.Output_shape,num_input_x+1),
            initializer='glorot_uniform',
            regularizer=regularizers.l2(self.Reg),
            trainable=True)
        return super(multiply_layer, self).build(input_shape)

    def call(self, inputs, **kwargs):
        #add demension
        #shape = (none,num_x,)
        h = tf.expand_dims(inputs[0], -1)
        x = tf.expand_dims(inputs[1], -1)
        #shape = (none,num_x,1)
        #add bias
        paddings = tf.constant([[0,0], [0, 1],[0,0]])
        #append 1 to cover low degree polynomial
        h = tf.pad(h, paddings, "CONSTANT",constant_values=1)
        x = tf.pad(x, paddings, "CONSTANT",constant_values=1)
        
        output_l = K.permute_dimensions(K.dot(K.permute_dimensions(h, [0, 2, 1]), tf.transpose(self.w1_weights)),[0, 2, 1])

        output_r = K.permute_dimensions(K.dot(K.permute_dimensions(x, [0, 2, 1]), tf.transpose(self.w2_weights)),[0, 2, 1])
                

        output = output_l*output_r

        output = tf.reshape(output, shape=[-1, self.Output_shape])
        output_l = tf.reshape(output_l, shape=[-1, self.Output_shape])
        return [output, output_l]

    def compute_output_shape(self, input_shape):
        #print(input_shape)
        output_shape = list(input_shape[0][:1])
        output_shape.append(self.Output_shape)
        output_shape = tuple(output_shape)

        return [output_shape, output_shape]



==> appendix/code/poly_network.py <==
import keras
from keras.models import Model
from keras.layers import Input, Dropout,BatchNormalization, Dense, Softmax
from multiply_layer import multiply_layer
from keras import regularizers


#our polynomial
def poly_network(attr_num,num_classes,layer_num,dec_factor,reg_factor,droprate,task):

    hidden_num = int(attr_num*dec_factor)
    inputs = Input(shape=(attr_num,))

    func_pairs = []

    x, mid = multiply_layer(Output_shape=hidden_num+num_classes,Reg=reg_factor)([inputs,inputs])

    # for dumping out activations
    func_pairs.append([keras.backend.function([inputs], [mid]), 
                           keras.backend.function([inputs], [x])])


    x = BatchNormalization()(x)
    x = Dropout(droprate)(x)
        


    for i in range(layer_num-1):
        hidden_num = int(hidden_num*dec_factor)
        x, mid = multiply_layer(Output_shape=hidden_num+num_classes,Reg=reg_factor)([x,inputs])

        # for dumping out activations
        func_pairs.append([keras.backend.function([inputs], [mid]), 
                                   keras.backend.function([inputs], [x])])

        x = BatchNormalization()(x)
        x = Dropout(droprate)(x)
    
    if task == 'classifier':
        predictions = Dense(num_classes, activation='softmax')(x)
        model = Model(inputs=inputs, outputs=predictions)
        model.summary()
        model.compile(loss='categorical_crossentropy',
                      optimizer='adam',
                      metrics=['accuracy'])
    elif task == 'regressor':
        predictions = Dense(1)(x)
        model = Model(inputs=inputs, outputs=predictions)
        model.summary()
        model.compile(loss='mean_squared_error',
                  optimizer='adam',
                  metrics=['mse'])
    else:
        raise Exception('No such task: %s' % task)
    return model, func_pairs






==> appendix/code/product_fit.py <==
import numpy as np
from keras.models import Sequential
from keras.layers import Dense


# random runs
nrand = 10 

# the maximum number of hidden units
nhidden = 4

np.sqrt(nrand - 1)

results = np.zeros([2, nhidden, nrand])

for it in range(nrand):  

    np.random.seed(it)

    X = (np.random.random_sample([10000, 2]) - 0.5) * 2  
    y_mul = X[:, 0] * X[:, 1]

    y_relu = (0.5 * X[:, 0] + 1.5 * X[:, 1])
    y_relu[y_relu < 0] = 0

    targets = [y_mul, y_relu]

    for itar in range(len(targets)):

        y = targets[itar]
        y = y / np.mean(np.abs(y))

        for ihidden in (np.arange(nhidden) + 1):

            model = Sequential()
            model.add(Dense(ihidden, activation='tanh'))
            model.add(Dense(1, activation=None))

            model.compile(loss='mean_squared_error', optimizer='adam', metrics=['mean_absolute_error'])


            history = model.fit(X, y, epochs=200, batch_size=16)


            rmse = np.sqrt(history.history['loss'][-1])
            print('root mean squared error is ')
            print(rmse)
            

            results[itar, ihidden - 1, it] = rmse


    print(results)


# the average RMSE over 10 runs
mean_perf = np.mean(results, axis=2)

# the std of RMSE over 10 runs
var_perf = np.std(results, axis=2) 


# print the average RMSE
print(mean_perf)

# print the std of the average
print(var_perf / np.sqrt(nrand - 1))




